Investigating the sources of low-energy events in a SuperCDMS-HVeV detector

Recent experiments searching for sub-GeV/$c^2$ dark matter have observed event excesses close to their respective energy thresholds. Although specific to the individual technologies, the measured excess event rates have been consistently reported at or below event energies of a few-hundred eV, or with charges of a few electron-hole pairs. In the present work, we operated a 1-gram silicon SuperCDMS-HVeV detector at three voltages across the crystal (0 V, 60 V and 100 V). The 0 V data show an excess of events in the tens of eV region. Despite this event excess, we demonstrate the ability to set a competitive exclusion limit on the spin-independent dark matter--nucleon elastic scattering cross section for dark matter masses of $\mathcal{O}(100)$ MeV/$c^2$, enabled by operation of the detector at 0 V potential and achievement of a very low $\mathcal{O}(10)$ eV threshold for nuclear recoils. Comparing the data acquired at 0 V, 60 V and 100 V potentials across the crystal, we investigated possible sources of the unexpected events observed at low energy. The data indicate that the dominant contribution to the excess is consistent with a hypothesized luminescence from the printed circuit boards used in the detector holder.

==> 0vev_datarelease/make_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.pyplot import *\n",
    "from matplotlib import rc,ticker\n",
    "import matplotlib.patches as mpatches\n",
    "from matplotlib.colors import LogNorm\n",
    "from glob import glob\n",
    "\n",
    "from matplotlib.cm import ScalarMappable\n",
    "from matplotlib.colors import Normalize\n",
    "from matplotlib import rc\n",
    "\n",
    "rc('text', usetex=True)\n",
    "rc('font', family=\"serif\")\n",
    "rc('axes', labelsize=12)\n",
    "rc('font', size=12)\n",
    "rc('legend', fontsize=10)\n",
    "rc('xtick', labelsize=12)\n",
    "rc('ytick', labelsize=12)\n",
    "plt.rcParams['xtick.direction']=\"in\"  # X ticks\n",
    "plt.rcParams['xtick.top']=True  # X ticks\n",
    "plt.rcParams['ytick.direction']=\"in\"  # X ticks\n",
    "plt.rcParams['ytick.right']=True  # X ticks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Enable inline plots\n",
    "%matplotlib inline\n",
    "%config InlineBackend.figure_format = 'retina'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "save_plots = True\n",
    "plots_dir = '../0vev_datarelease_plots'"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Fig. 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/cvmfs/sft.cern.ch/lcg/views/LCG_98py3cu10/x86_64-centos7-gcc8-opt/lib/python3.7/site-packages/ipykernel_launcher.py:69: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 3 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 307,
       "width": 443
      }
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "MF_calib_points = np.loadtxt(\"data_files/fig1/MF_calib_points.txt\",delimiter=\",\")\n",
    "MF_calib_coeff = np.loadtxt(\"data_files/fig1/MF_calib_curve.txt\",delimiter=\",\")\n",
    "OF_calib_coeff = np.loadtxt(\"data_files/fig1/OF_calib_curve.txt\",delimiter=\",\")\n",
    "\n",
    "\n",
    "MF_calib_energy,MF_calib_MF,MF_calib_unc,MF_calib_res = np.transpose(MF_calib_points)\n",
    "f_MF = np.poly1d(MF_calib_coeff)\n",
    "f_OF=lambda x: OF_calib_coeff[0]*x*(1+OF_calib_coeff[1]*x)\n",
    "\n",
    "\n",
    "\n",
    "fig1 = figure(1)\n",
    "\n",
    "################### \n",
    "# Frame 1\n",
    "frame1=fig1.add_axes((.12,.38,.8,.5))\n",
    "x_axis = frame1.axes.get_xaxis()\n",
    "x_axis.set_visible(False)\n",
    "\n",
    "xx = np.linspace(MF_calib_MF.min(),MF_calib_MF.max()*1.1,400)\n",
    "errorbar(MF_calib_energy[:7],MF_calib_MF[:7],yerr=MF_calib_unc[:7],fmt=\"o\",markersize=4,label=\"Laser\")\n",
    "errorbar(MF_calib_energy[7:],MF_calib_MF[7:],yerr=MF_calib_unc[7:],fmt=\"o\",markersize=4,color=\"g\",label=\"$^{55}$Fe\")\n",
    "plot(f_MF(xx), xx,label = 'Fit',color=\"k\")\n",
    "axvspan(600,800,color=\"r\",alpha=0.3,label=\"Transition range\")\n",
    "\n",
    "ylabel('MF integral [arb. units]')\n",
    "xscale(\"log\")\n",
    "yscale(\"log\")\n",
    "xlim(min(MF_calib_energy)-20,max(MF_calib_energy)+50000)\n",
    "ylim(5e-6,1e-2)\n",
    "grid()\n",
    "\n",
    "ax0=gca()\n",
    "handles, labels = ax0.get_legend_handles_labels()\n",
    "handles=handles[::-1]\n",
    "labels=labels[::-1]\n",
    "\n",
    "################### \n",
    "# Frame 1 right\n",
    "ax_twin1 = gca().twinx()\n",
    "OF_range=np.linspace(0,0.16*5,100)\n",
    "ax_twin1.plot(f_OF(OF_range),OF_range,color=\"C1\",label=\"0V\")\n",
    "ax_twin1.fill_betweenx(OF_range, f_OF(OF_range),f_OF(OF_range*1.11) ,label = '0V uncertainty',color=\"C1\",alpha=0.5)\n",
    "\n",
    "c=0.33\n",
    "ax_twin1.set_ylim(0.01/c,20/c)\n",
    "ax_twin1.set_xscale(\"log\")\n",
    "ax_twin1.set_yscale(\"log\")\n",
    "ax_twin1.set_ylabel(\"OF [arb. units]\", color=\"C1\")\n",
    "ax_twin1.tick_params(axis='y', colors=\"C1\")\n",
    "handles2, labels2 = ax_twin1.get_legend_handles_labels()\n",
    "\n",
    "sca(ax0)\n",
    "C1_patch = mpatches.Patch(color='C1', alpha=0.2)\n",
    "legend([*handles[:3],(*handles2,C1_patch),handles[-1]],[*labels[:3],\"OF calibration curve\",labels[-1]],ncol=3, columnspacing = 0.5,handlelength=1.,bbox_to_anchor=(0., 1.02, 1., .102),\n",
    "    mode=\"expand\", borderaxespad=0.,prop={'size': 14}, loc='lower left', frameon=False)\n",
    "\n",
    "################### \n",
    "# Frame 2\n",
    "frame2=fig1.add_axes((.12,.14,.8,.24))        \n",
    "errorbar(MF_calib_energy[:7],MF_calib_res[:7],yerr=(MF_calib_unc/MF_calib_MF*100)[:7],fmt=\"o\",markersize=4)\n",
    "errorbar(MF_calib_energy[7:],MF_calib_res[7:],yerr=(MF_calib_unc/MF_calib_MF*100)[7:],fmt=\"o\",color=\"g\",markersize=4)\n",
    "ylabel('Res.[\\%]')\n",
    "xlabel(\"Energy [eV]\", fontsize=14)\n",
    "xlim(min(MF_calib_energy)-20,max(MF_calib_energy)+50000)\n",
    "ylim(-1.5,1.5)\n",
    "xscale(\"log\")\n",
    "grid(axis='y')\n",
    "tight_layout()\n",
    "\n",
    "if save_plots:\n",
    "    savefig(f\"{plots_dir}/fig1.pdf\", bbox_inches=\"tight\")\n",
    "\n",
    "#show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Fig. 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 261,
       "width": 384
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "spectrum_before_cuts = np.loadtxt('./limit_data/spectrum_before_cuts.tsv')\n",
    "spectrum = np.loadtxt('./limit_data/spectrum.tsv')\n",
    "\n",
    "bins = np.linspace(0, 250, 201)\n",
    "plt.hist(spectrum_before_cuts, bins=bins, log=True, label=r'Before $\\chi^2$ cuts')\n",
    "plt.hist(spectrum, bins=bins, log=True, label=r'After $\\chi^2$ cuts')\n",
    "plt.xlabel('OF0 Energy [eV]')\n",
    "plt.ylabel('Count/1.25 eV')\n",
    "plt.legend()\n",
    "\n",
    "if save_plots:\n",
    "    savefig(f\"{plots_dir}/spectrum.pdf\", bbox_inches=\"tight\")\n",
    "    \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Fig. 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAvwAAAIUCAYAAABmT/hgAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAWJQAAFiUBSVIk8AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjAsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+17YcXAAAgAElEQVR4nO3dT4wc533m8efnZSRTRqQhucBEBoKQQyMwb3Y3uZdAgC0NHV94oMChVw4MCUHESQBfgvVqJHnXHGfXlCidcrJJBoYEQ2bEocwDL1lz6BjQyRhO23uiDmGPgwBxBojEkY3lkAac3x6qatjT0zX9p6q6qt7+foDGzNSft97urq556u233jJ3FwAAAIAwfaLsCgAAAAAoDoEfAAAACBiBHwAAAAgYgR8AAAAIGIEfAAAACBiBHwAAAAgYgR8AAAAIGIEfAAAACBiBHwAAAAgYgR8AAAAIGIEfAAAACBiBHwAAAAgYgR8AAAAIGIEfAAAACNiesiuQhZmdkvSKuzczlDEraU7SHUkHJE1JWnD3jXxqCQAAAJSndoHfzC5I2i/pI0mzGcvaccJgZg1Jq2bWJPQDAACg7szdy67DyMxsVdKUux8eYd0pSXclHXf35a55S5Lk7nO5VBQAAAAoyST34T8d/7zVY967kk6NsS4AAABAISY58M9J2kjpttOWtrr8AAAAALU1yYH/qKLrAHpJTgKOjakuAAAAQCEmOfBP5bQMAAAAUFm1G6UnZ2mj8CQt//v7FWBma5L+UNKDlEU+GKFeAAAAmEyfTZn+qKR/cfdDwxY46YG/n0Fa+B83s//0yU9+8rFeM48cOdLIuU7I6Pbt25KkI0eOlFwTVAX7BHopc7/4t3/7N/3rv/5r6vxPf/rT+oM/+IMx1ghStn0ij/c0axlVqENeZWSVVx2yHif61WPPnj36vd/7PUnS/fv35e6Pj7Qhd6/tQ9KqpDsjrutp60qaiecvDVKHRqPhqI9Go+G8Z+jEPoFeytwv3nnnHY//D/V8vPPOO6XUa9Jl2SfyeE+zllGFOuRVRlZ51SHrcWKYejQaDZe06iPk3knuwz/ITbXSLuoFAKAwJ0+e1PT0dM9509PTOnny5JhrhKzyeE+zllGFOuRVRlZVqMM46zHJgf+Wopb8XpLpq2OqCwAAW/bu3avr16/vCALT09O6fv269u7dW1LNMKo83tOsZVShDnmVkVUV6jDOekxyH/4lSbMp85LAv5wyHwCAQh07dkxra2t67LGHl4itra0R9mssj/c0axlVqENeZWRVhTqMqx4TEfjNbMbd212Tr0i6YGan3P1q17w5Scs91kEGi4uLPX8HAPTW/Q+fsF9/ebynWcuoQh3yKiOrKtRhHPWoe+CfUp+hM81sVVLDzJru3kqmu/uGmc1LOi/pasfyDUUt/M1iqjy5vv3tb2/9TuAHAAAYj9oFfjN7SdEdcGfih8zsjqSWpLa7L3StsqzoxGDHRbruftHM2ma2JGlF0oF42aa7D3JRLwZ07969bX9vbm6Wdha9usqlGdiOfQK9sF+gG/sEutVln6hd4Hf3N4ZcfkFS90lA5/xl0Ve/UCsrKzpx4sS2aYcOHdL169d17NixkmoFAAAwGWoX+Otm0vutb25u6sSJE1pfX982fX19XSdOnOACNAAo2KT/HwIgmUc3j8KIzGy10Wg0en2lc+/ePX3qU5/a9vekhdsf/vCH+rM/+7PU+e+8846++tWvjrFGADCYqgRlM9v6fZT/2VnXR/7yeE+qsF9UpYysqlCHQerRbDbVarVa7j70daa08BeEbiyRdnv3gY76zQeAsuQx0EBVThoATDYCfwHoxvLQzEzavc0Gmw8AdcboZMBkqPrJPYG/ANeuXdsR9hPr6+u6du3aUN1Ysu5EZe6EyS2je70e3B4eAACEoOon9wT+HPzmN7/RT3/6062/b968uevyN2/e1Kc//emBy+/cib7whS8MW73M62e1uLioV199VXfv3t2atm/fPi0uLupnP/vZ2OsDAMPqPMbXuYw86oB8hbJfVKWMKtShqDJ+85vfjFwegT8Hv/3tb/XLX/5y6+89e3Z/Wffs2bNt+WGMul5e64/ik5/8pF5//XXNz89vTXv99df1yCOPlFIfABhWHseqKpTBMbd6QtkvqlJGFepQVBm//e1vRy6PwJ+TgwcPbv3+5JNPamlpaVuLdmLfvn169tln9eijj2beThnr5+WP//iPy64CAAwsj2NnFcqoyv8APBTKflGVMqpQh6qU0ekTuZYGSdKjjz6qc+fOad++fdum79u3T+fOnRsq7N+/f3/b3w8ePBiqLlnXBwAgD2+99dbWA8B4EfgL8tnPflaXL1/eNu3y5cv67Gc/O3AZH3zwwY6Le5977jl98MEHY1k/b88///zWAwAwWd5+++2tB4DxoktPgbpb8odp2X/w4MGOC10l6e7du3r11Vd1+fLlXcvLun4RXnjhhbFuDwAAAAT+ynr//fd7XgMgRaH9/fff1+zsbGHrV1XnV8GcQCAv7FcAgJAR+As2aveVX/3qV6XOr6rOr4IJZsgL+xUAIGQE/oKNGh6efPLJUucDGD++aQAAFIHAX1FPPfWU9u3blzq051NPPVXo+gDGj28aAABFYJSeiso6tGeeQ4MCAACgvmjhr7BkaM8vf/nLW9OGGV0n6/oAAFQJ3d6A0RD4Ky7L0J55rJ/gIAsAGFWvm0CO8v8oa7c3/pdhUhH4MZAq9C3O6x8GAEyKKhw3P/jgA7366qvbpj333HM6d+7cUDejzEMV/pcBZaAPP2qhancNBoCqq8Jxs99NIB88eDC2ugCTjMCPyuMfBorUqwUU2bz11ltbj7rWoe77RVWOm4PcBBJA8Qj8qDz+YaAoVWgBrZL79+/rW9/6lv76r/9a3/rWt0YOhW+//fbWoyxZ6hDCflGV42aoN4EE6obAj8oL7R/G/fv3dePGDf3gBz/Q8vJy7VoOQ1GVFtCqSELu+++/r1/84hd6//33axdy8xDKflGV42aeN4Gs+7cuQJm4aLcGnn/++VLXL1tIdw1OLl7rDBPJvRHGffHapBukBXR2dnbMtSpHv5A7ScP55rlflHnBbFWOm3ndBLJKF/4CdUQLfw288MILW48y1i9b8g+jlzrdNTjPlkO+JciuKi2gVZBn94+6t8LmtV+U3S2oKsfNPG4CGcq3LkCZCPzoq+x/4KHcNTivUJUEiXPnzun73/++vvOd70xk14usqtICmijzcxZKyM1DHvtFFQJqlY6byU0gO12+fHnglvmqXI8A1Jm5e9l1qDUzW21IjdWyK1KQFUknJK13TJuWdF3SsTHXZVPSNUltSTOSTkraO+Y6ZPG/Jf3PXeb/L0n/o08Zm5IOafv7kZiWtKZ6vSZlqtJrWfbn7IeS/myX+e9I+uou86VqvZ5Z5PE88ng981L346aUz7ETKNI9RZ+zNRX7OWtKakktd28Ouy59+JFqUztDiOK/T2j8/8D3anz/JIswk3G+FB1QegURxdOvqd6v0TjtVRSo04L2uPbtKnzOTip63mkh9+QAZYSyb+axX7Qzzs9T3Y+bUj7HTqAoZTfYDIrAn4MP/+iP9NMSx5suyvLysta/852e89Ylfeeb3xz7RY1f/OIXt37/x3/8x7FuO6sDDx5o33PPpV68duDyZf20z9fsN3/wA+n730+f/+d/rk9/7WuZ6zpOZb+nbz94oC9/+csP//6Hf9D/e/RR/XRM26/K52wx5YLyxXPn9LMBul5Ubd/Mul9l2S/uLy9LKe+pJN3/5jf10yHe06zPpezPWNZ65HHszFqHvOVRjyrsF1UpI6tR6/DgwQM912PfXJf0p/v2DT3gQb96fPjCC9I///PA5XWiDz9ScVFjvvLoU1u1fuch6H7dx31NSFU+Z0k/66eeekqf+9zn9NRTTw3Vzzq0fTPLflGVC2ZDUaXrEYBOdbq+hBZ+pArtH3gVJKHq/fff169+9Ss9+eSTeuqppwb+h5XXEHeojip9zh599FH9zd/8zUjrsm8+lATUtCF4CajDS46dnd+6TNJwsaimqjTYDIIWfqSilaoYjz76qGZnZ/W1r31Ns7OzQ/3DoqUrPKF8zvLeN996662tRx1lHZkGO5X9bRzQrUoNNv0Q+JGKcFlNWbteoFpC+pzlGXLffvvtrUddEVCBsNWpwYYuPdgVX6NWU5auF6iePD9nnS3iZdxsj5CL0JX9GUN11Kn7HoEfffEPHOgvawjI63PW2SJOGAHyx2cMnerSMErgBzAyWroeIgQA1dbrbtZVC2Wopzo0jBL4USvPP/982VVAB0IugDr4IL7PRKfnnntO586d4/onTAQCP2qFUIle+KYhUpUWTE7M0Use+8UoZTx48GBHH2spGif91VdfrWT3CyBvBH4Atcc3DdVqwZzU9wC7y2O/GKWMQW6ONO67xgPjxrCcAFBz/VowHzx4UFLNgPLV6eZIQFFo4QeGRPeR/NAFJR+0YALp6nRzJKAoBH5gSHQfyQddUPJDCyaQLrk5Uq+T4qrdHAkoCl16gCH0apHG8OiCki9aMIF0Id3NGhgVLfwYSN27PCSydMepUot03dEFJV+0YAK7q8vNkYCiEPgxkLp3eUiM2h2HYd3yRReUfNXp9u5AWepwcySgKHTpAQYwSIt03bz11ltbj3GjC0r+khbMTpcvX+bbJwAALfzAIEJskS7z4mO6oBSDFkwUhdHJgHoj8Ofkl7/8ZdlVwJCGec/27Nn9o7Jnz55a7wN51H3YMr7+9a/rb//2b/XrX/96a9rjjz+ur3/965lOoKrwPpTxehZVRhVkfR5VeS2rUMao63c2EHzhC1/IVIeqqML7UZUyqlCHvMqoQh2qUkYnAn8OHnnkER08eLDsamBIw7xnTz75pJaWllJbpJ999tlat6bmsf8OW8bBgwf1J3/yJ9suorty5Urm17EKn8UyXs+iyqiCrM+jKq9lFcqoQh2qoiqvRRXKqEId8iqjCnUoqoxHHnlk5PLM3TNUB2a22mg0Gqurq2VXBQMws63fh933V1ZWdOLECa2vr29Nm56e1vXr13Xs2LHc6jguWV4LSbp3754+9alPbft77969Y69HXmVkwWuRvyzPI7T3Y3Fxsefv46wD+1V4ZVShDnmVkVVVnke/MprNplqtVsvdm8OWTQs/MKBjx45pbW1Njz322Na0tbW1kYJE3SUnP50OHTpU25OfLPJ8Lc6ePZu5PnmUUWch7pujhHwA6EQLf0a08NdLFVrbqmLU12Jzc1OHDh3a9k1HYnp6euiToKq0rIwi79cCD43ynrJvFleHKjyPPFTltahCGVWoQ15lZFWV51FkCz/DcgJDWlxc3HpMomvXrvUMVJK0vr6ua9eujblG5eG1qBbeDwDojS49mBj37t3b9vfm5iatryNot9uZ5oeE16JaeD+AyRTKN+9FooUfE2FlZUUzMzPbph06dEgrKysl1ai+ul/HYefnrdeJ3LhU7bWYdLwfwGT69re/vfVAbwR+BG9zc3PH6DpS9BX/iRMnxhoQQ3Dy5ElNT0/3nDc9Pa2TJ0+OrS5ln8hV6bUA7wcApCHwI3j0683X3r17df369R3BKhmidFzdpKpwIleV1wIR3g8A6I0+/Age/XrzV4UhSgc5kfvqV79aeD2q8FrgId4PANiJFn4Ej369O+XR7707QI07UFXpRK7s1wLb8X4AwHYEfgSPfr3bld3vPS+cyIWrzAuxASBEBH4Ej369D1Wh33teOJELUygnpABQJfThx0SgX2+kKv3e85CcyHWfwEziiVwo+p2QTuJnNg9nz54tuwoASkbgx8SgX2+1+r3ngRO5sIR0Qlol3IgIAF16gAkSYr93TuTCEdoJKQBUBYEfmCD0e0eVhXhCCgBVQJceYIJUsd87/YuRSE5Ie3Xr4YQUAEZH4AcmTNX6vdO/GImqnZByMooqC2X/DOV5VJ25e9l1qDUzW200Go3V1dWyq4IBmNnW75O+7+fxWlTl9axCPapQh1Bsbm5uOyG9d+/e0GG/Ku9HVeqRFc+jemVkFcrzyKMeVXkt+pXRbDbVarVa7t4ctmz68AMAKoULsQEgX3TpAQAAE4HuI5hUtQ78ZjYraU7SHUkHJE1JWnD3jQxlJfbHZTEOHAAAAeCaIUyq2gZ+Mzsl6ZXOfkxm1pC0ambNYUK/mZ2RJHef75g2JemmmS24+3KOVQcATAhalAFUQS0DfxzGlyQd75zu7i0za0m6pO2t9f3KmnP37rI2zGxO0g1Jh3OpOErHP18A40SLMoAqqGXgl3Q6/nmrx7x3FZ0MDOpo2gx3b5sZd3oJCP9888UJFAAA1VfXwD8naSOl205birr8uPvVAcub7bV8HPbpww+k4AQKAIDqq2vgPyrpo5R5yUnAMUl9A7+7L5tZW9KSmV3s7Mcv6YIG7BoEYLLxbQcAoKrqGvinlB74O5cZ1Jykm5LOmNlpSQuKrg+YZ5QeAIPg2w4AQFXVNfBLD1vyuyUnAvsHLSi+2PeQpFVJM4pa9q+q/0mFJOn27dtqNnvf9Iw78AIAAGAYvXLl7du3Ry6vzoG/n4Fb+OORei5Jmo/XuyTplKK+/c+4e6uYKgIAAKDuqt6t09y97DoMzcxcUtvddwyXGV9oe0fSVXfv2/8+GW9f0dCc7Y5p5yWdUfRNwqG0cf3NbLXRaDRoyUfdmNnW73U8DnQK6bkgkvU9ZZ/IF6/nQ3m8FlV4PUN5HnnUoy7Po9lsqtVqtTrvQTWoT2SrWmkGuanWQN1xFLXmv9vZV9/dN+KLd+cUtfifGb6KAAAAQPnqGvhvKepr30syfdAm91NKGc0nHqbzoqIRfwAAAIDaqWsf/iVJsynzksC/PGBZG9q9v/8dDfaNAlArVe9vCAAA8lHXwH9F0oWUm2vNSVruNZymmc30mH5F0lckpV2Ye1zRMJ1AUBhGEgCAyVDLwO/uG2Y2r+jC2q3Ab2YNRS38Oy5mMLNVSQ0za3aOuuPu82a2amYvufsbXetckLTEKD1AtfFtBQAA6WoZ+CXJ3S+aWdvMliStSDqgqGtOM2VEneV4/o557t40s5fM7EY8P7ng9wJhH6g+vq0AACBdbQO/JLn7sgbsq+/uC9qla07cuv9G2nwAAACgjuo6Sg8AAACAARD4AQAAgIAR+AEAAICAEfgBAACAgBH4AQAAgIAR+AEAAICAEfgBAACAgBH4AQAAgIAR+AEAQKp79+5t+3tzc7OkmpSP1wJ1ReAHAAA9raysaGZmZtu0Q4cOaWVlpaQalYfXAnVG4AcAADtsbm7qxIkTWl9f3zZ9fX1dJ06cmKjWbV4L1B2BHwAA7HDt2rUdATexvr6ua9eujblG5eG1QN3tKbsCAADk7ezZs2VXofba7Xam+SHhtQjbJBwvCPwAgOAsLi6WXYXa6+6vPuz8kPBahG0Sjhd06QEAADucPHlS09PTPedNT0/r5MmTY65ReXgtUHcEfgAAsMPevXt1/fr1HUF3enpa169f1969e0uq2fjxWqDu6NIDAAB6OnbsmNbW1vTYY49tTVtbW5vIgMtrgTqjhR8AAKTqDrSTHHB5LVBXtPADACpnEkbNAIBxIfADACpnEkbNAIBxoUsPAAAAEDACPwAAABAwAj8AAAAQMAI/AAAAEDACPwAAABAwAj8AAAAQMAI/AAAAEDACPwAAABAwAj8AAAAQMAI/AAAAEDACPwAAABAwAj8AAAAQMAI/AAAAEDACPwAAABAwAj8AAAAQMAI/AAAAEDACPwAAABAwAj8AAAAQMAI/AAAAEDACPwAAABAwAj8AAAAQMAI/AAAAELA9ZVcAAAAA43X27Nmyq4AxIvADAABMmMXFxbKrgDGiSw8AAAAQMAI/AAAAaunevXvb/t7c3CypJtVG4AcAAEDtrKysaGZmZtu0Q4cOaWVlpaQaVReBHwAAALWyubmpEydOaH19fdv09fV1nThxgpb+LgR+AAAA1Mq1a9d2hP3E+vq6rl27NuYaVRuBHwAAALXSbrczzZ80BH4AAADUSnff/WHnTxoCPwAAAGrl5MmTmp6e7jlvenpaJ0+eHHONqo3ADwAAgFrZu3evrl+/viP0T09P6/r169q7d29JNaum3O+0a2b/x93/NO9yAQAAgMSxY8e0tramxx57bGva2toaYb+HIlr4j5nZFwsoFwAAANjSHe4J+70VEfinJF00s++a2dMFlA8AAABgQLl36ZG07O5fkiQze8bMXpf075IuuvuvC9geAAAAgBS5B/4k7Me/35R008yekPQVM5uRtOLuP8p7uwAAAAB2GssoPe7+sbtfknRR0qtm9mHc5edz49g+AAAAMKlyD/xmdrDr78fN7C/MbEXSP0lqSLop6aqkw2b2PTN7Nu96AAAAACimD/+SopF6npY0L+mUJJPUlvSXkq64+8cdy79nZofM7DVJr9HPHwAAAMhPEYG/aWa/i3//WNIlSRfc/edpK7j7mqRX4tD/SgF1AgAAACZSEYFfkn6uqLX+vUFXMLPHJX1YUH0AAACAiVTERbstdz86ZNj/saQ1SQcKqA8AAAAwsYpo4b8wwjoLkmbd/c28KwMAAABMstxb+OPhN2Vmz3YPu2lmT5jZN+LuO53r/JywDwAAAOSviGE5HzezK4qG3bzZOS8eneeSorH4H++1PgAAAID8FNGH/xVJL0qak3S6e2Z8E66XJZ0pYNsAAAAAOhTRh39f3JLf76Ldj/vMBwAAAJBRES38dwdcbqaAbQMAAADoUEgLv5n9vrv/Jm0BMzso6XDWDZnZrKKuQ3cUDek5JWnB3TdGLG9G0YhB+yV9FE8euTwAAACgbEUE/quSWmb2krtf655pZk8rGrpzPstGzOyUpFfcvdkxrSFp1cyaw4b0+OThgqQ5d2/F02YUXWQ8l6WuAAAAQFlyD/zuvmxmb0p6z8zuSrolaUNRF54ZRa3wb7r7T0bdhplNSVqSdLxr2y0za2nIkB4H+xuSmknYj52XdGrUegIAAABlK6KFX+5+0cxuKQrMnaG8Lem0u9/svebAktF/bvWY966ik4FhXJB0tSvsS1G3nu5pAAAAQG0UEvilqLVdcdg3syfikXvyMidpI6XbTjve5il3v9qvoLgrz6y6vi2QJHfP1O0IAAAAKFsRo/Ts0Cvsm9mzGYo8qocX1XZLTgKODVhWEupvmdmUmZ0yszNxNx8AAACg1sYS+FNkaT2fymkZKWrdl6LrC84o6sJzRdKCmV0YoW4AAABAZRTSpcfMPifpK0oP3TN6GLRHlTYKT9Lyv3/AcpI6fsXdFzqmz5vZqpld6Ne15/bt22o2mz3nra6uDlgNAAAAQD1z5e3bt0cuL/fAb2YvKroIVkoP5VOSPO9t99jGMG70mPaupPNx6OfiXQAAANROES38c4ougL2124W68Sg+WaQF+qRlf6hx+N19ucfkJOTPapfReo4cOUJLPgAAAHLRK1c2m021WqO1PxcR+FsDDrvZK2APapAwn3ZRb7e2oi5Guxn0AmAAAIJz9uzZsqsAIIMiAv+Hgyzk7i9n2MYtpV8DkIT3QZvcW5JmzGxql7vztoepHAAAIVlcXCy7CgAyKGKUnpaZPd1vITN7N8M2druxVhL4B/0GIem736uVP+k2tDJgWQAAAECl5B744+48U2b2DTN72swOmtnjXY+DkhoZNnNFim6u1WPenKRld9/RKt9rbH13v6ioi1CvbwyOS2oPcgMvAAAAoIqKGKXnPxSNwGMqaCQed98ws3lJ5yVthXEzayhqqd8xlpGZrUpqmFmzx4g7c5KWzOxqcqIQl3Va0jNFPAcAAABgHIrow99W1C++1zCXiX2SFnaZ35e7XzSztpktKepyc0BRF5xmSl/85Xj+jnnuvmxmzygagjOZ/JGkQ7v06wcAAAAqr4jAv+Hup/stZGZZb7yVDKU5UF/9+KZaqScZcav/XNY6AQAAAFVSxEW7g4bmXe9eCwAAACC7Ii7aXZOk+ILd75rZ3yfzzOyQmX2jczkAAAAAxSmiS4/M7MeKRr3ZUMeFu+6+Zmbvmdl33f2vitg2AAAAgIdyb+E3s9cVBf197r5f0uud8+OW/ZeTln4AAAAAxSmkhb/rot0dQ3O6+8fWMRwOAAAAgGIUcdHuv3f9nRbs9xewbQAAAAAdimjhP9BvATN7QtLhArYNAABQaWfPni27CrkI5XlURZGvZxGB/6Oui3K3dekxs89JuqSMN94CAACoo8XFxbKrkItQnkdVFPl65h743f1NM7thZh8quinWjJkld8E9Kqkh6Q13/0ne2wYAAACwXVEX7R43s5f0cISeZvyzLelL7n6ziO0CAAAA2K6Ii3YlSe7+hrt/QlFf/aaiYTo/Q9gHAAAAxqeQFv5O3FEXAAAAKE9hLfz9mNlrZW0bAAAAmBS5t/Cb2eMDLLZf0ilJr+S9fQAAAAAPZQr8ZvZjSU9L2u/uv44nb6jH3XUBAAAAjF/WFv4DiroF7ZeUBP62ouE4V3dZb58Yhx8AAAAoXKbA7+7NHpM33P0v+61rZrNZtg0AAACgvyJG6XlmwOXmC9g2AABAYc6ePVt2FYChFXGn3Y8lycyeldR2918k88zsCUkvSrrIcJ0AAKBuFhcXy64CMLTch+U0syfM7Iqkq5K23WQrPhm4JOnVAUfzAQAAAJBBEePwv6yoFX9O0unume7+sbu/LOlMAdsGAAAA0KGIPvz74pb89/os93EB2wYAAADQoYgW/rsDLjdTwLYBAAAAdCgi8O8zs9/fbQEzOyjpcAHbBgAAANChiMB/VVLLzE72mmlmT0u6Iel7BWwbAAAAQIcihuVcNrM3Jb1nZncl3ZK0oagLz4ykKUlvuvtP8t42AAAAgO2KuGhX7n7RzG5JOi/peMestqTT7n6z95oAAAAA8lRI4Jckd28pDvtm9kRyQy4AAAAA41NEH/4dCPsAAABAOcYS+Hsxs9fK2jYAAAAwKUoL/JJmS9w2AAAAMBFG7sNvZockXZF0x93/a8f03+VRMQAAAADZZblod16SaecNtD5WNBRna5d1TdJfZNg2AAAAgAFkCfwfuvvRHtPb7v6lfiub2eczbBsAAADAALL04feU6R8NuHG7zNMAABndSURBVP5Chm0DAAAAGECWwH8gZXraicCoywEAAAAYUZbAb2b2xQzrn8+wLgAAAIABZOnDf0HSP5nZkqKLdDfi6TNm9t8UXZib5oCkXv3/AQAAAOQoS+BvKAr1p+NHpzcHWJ8uPQAAAEDBsnTpmVE0NOe8u38ieUha7vw77SHp57k8AwAAAACpsrTwy90v9Zo84Oq3smwbAAAAQH9FDMs52Mruf5llfQAAAAD9ZQn8n0mZvtvFug8XMnstw7YBAAAADCBL4L9hZv/HzP6oa/qgLf+zGbYNAAAAYAAj9+F39/fM7EuS1szM9XBYzikz+10utQMAAACQSdaLdufN7IKkZ/TwzrunJF3ts6pJ+oss2wYAAADQX6bAL0nu3pLUSv42s4a7v9xvPTP7fNZtAwAAANhdlj78ac4PuNxCAdsGAAAA0CH3wO/uNyXJzJ42s++a2d8n88zskJl9I16OG28BAAAABcvcpacXM/uxolF4NtQxao+7r5nZe2b2XXf/qyK2DQAAAOCh3Fv4zex1RUF/n7vvl/R653x3X5P0ctLSDwAAAKA4hbTwu/vpzj97zP/YzAa6QRcAAACA0RVx0e6/d/2dFuz3F7BtAAAAAB2KCPwH+i1gZk9IOlzAtgEAAAB0KCLwf2Rm3+34e1uXHjP7nKRlSd8rYNsAAAAAOuTeh9/d3zSzG2b2oaJgP2NmByRNSToqqSHpDXf/Sd7bBgAAALBdURftHjezl/RwhJ5m/LMt6UvJWP0AAAAAilVElx5Jkru/4e6fUNRXv6lomM7PEPYBAACA8Smkhb9TPO4+AAAAgBIU1sIPAAAAoHwEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBghY/SAwAAABTl7NmzZVeh8gj8AAAAqK3FxcWyq1B5dOkBAAAAApZ7C7+ZPe3uP+kx/UVFd911SXfc/e/y3jYAAACA7Yro0rMgaUfgd/dLye9mdsjMXnP3VwrYPgAAAIBYEV16rN8C7r4maaqAbQMAAADoUEQLv+8208welzQr6WjWDZnZrKQ5SXckHVB0ErHg7ht5le3u81nLAgAAAMqSKfCb2TOKAvdRSZ/vmP67AVY/nnHbpyS94u7NjmkNSatm1swh9C9JupKxDAAAAKBUmQK/u9+UdFPaCttLkv5D0nu7rHZH0nLcrWckZjYVb2vbSYO7t8ysJemSohORUcs/L7ocAQAAIAC5demJw/ZxSd9z95fzKjfF6fjnrR7z3lV0MjCSuCvPyqjrAwAAAFWS60W77t6WdCHPMlPMSdpI6bbTlra6/IziuLtfHblmAAAAQIXkPkqPu+/WnWeLmT2bYTNHJX2UMi85CTg2bKFxV57XRq0UAAAAUDVFjNIzqPOSfjTiulNKD/ydywwsvgZhZZSLfW/fvq1ms9lz3urq6rDFAQAAYEKlZcrbt2+PXGYRd9r9bp9F9kuaiX9mkRbMkxOBYcufZwhOAAAAhKaIFv6vKGpd7xXIk1b3DfVvoc9q4BZ+M3tJ0R2CR3LkyBFa8gEAAJBZWqZsNptqtVojlVlE4P9IUjNt2M14FJzPu/ubGbeTFuiTlv2BuubEXXnSLgAGAAAAai33i3YlXd1tjH13X3b3N83sGxm2MUg4H/QbhHl3v5ihLgAAAEBl5d7CP8QY/P85w2ZuSZpNmTcT/+zbxyYeuvOomaWN23/azPZLkruPfCMvAAAAoCxljtLjGdZdUv/Av9y3AtF4+zvG3I/v5HtK0hUu5AUAAECd5d6lx8we7/M4GI/B38iwmSvxtnrdXGtO0nJ8E7Duus30WB4AAAAIVhEt/Bvq33q/IemZUTfg7htmNq9oLP+tFvr4AtwZSTsGMDWzVUkNM2u6e79LnJMLfzlBAAAAQK0VEfjbklqSVtT74tqPBr0b727c/aKZteP+9yuSDigauaeZMuLOstKHC5W0dcLwih5++zBrZjcktenaAwAAgDoqpIXf3U8XUO4O7r6sAfrqx8suqM9Y+3HLPxfnAgAAIBhFDMtJYAYAAAAqIvfAv9sY/AAAAADGa+QuPWb239X7otYb7v6jjuWekHRG0qq7/2TU7QEAAAAYXpYW/quSDkuajx+maDjMH3Uu5O4fS7ooaZ+ZvWZmT2fYJgAAAIAhjNzC7+5r8dCYFyTNxcE+bdmPJb0n6T0ze9HMprpPDAAAAADkb+QW/rirzuvu/qXdwn43d78k6b+Y2cFRtw0AAABgMFm69LwcP0bxmvoMkQkAAAAguyyBvzHqiDzxNwLcxRYAAAAoWBHj8AMAAACoiCyBf3/GbWddHwAAAEAfWQL/3VEvvDWzQ5LuZtg2AAAAgAFkHYf/wojrfk/SlQzbBgAAADCAkQO/u1+UdNjMzg2znpm9JmnG3f9u1G0DAAAAGMzIN96KnZZ0y8xmJb3o7v83bUEz+5ykS5IakpoZtwsAAABgAJkCv7u3zOxLkn4sqWVmG5KWJX0kaUPSlKKLc2fj303ScXf/RaZaAwAAABhI1hZ+ufuymX1GUX/+ZyTNJbMUBfzEsqT5UcfuBwAAADC8zIFfkty9Lel4PPrOKUmHFd1Yqy3pjqSrBH0AAABg/HIJ/Ik41L+ZZ5kAAAAARseddgEAAICAEfgBAACAgBH4AQAAgIAR+AEAAICAEfgBAACAgBH4AQAAgIAR+AEAAICAEfgBAACAgBH4AQAAgIAR+AEAAICAEfgBAACAgBH4AQAAgIAR+AEAAICAEfgBAACAgBH4AQAAgIAR+AEAAICAEfgBAACAgBH4AQAAgIAR+AEAAICAEfgBAACAgBH4AQAAgIAR+AEAAICAEfgBAACAgBH4AQAAgIAR+AEAAICAEfgBAACAgBH4AQAAgIAR+AEAAICAEfgBAACAgBH4AQAAgIAR+AEAAICAEfgBAACAgBH4AQAAgIAR+AEAAICAEfgBAACAgBH4AQAAgIAR+AEAAICAEfgBAACAgBH4AQAAgIAR+AEAAICAEfgBAACAgBH4AQAAgIAR+AEAAICAEfgBAACAgBH4AQAAgIAR+AEAAICAEfgBAACAgBH4AQAAgIAR+AEAAICAEfgBAACAgBH4AQAAgIAR+AEAAICA7Sm7AlmY2aykOUl3JB2QNCVpwd03RijrlKTjkmYk7Zd0a9SyAAAAgKqobeCPA/or7t7smNaQtGpmzWGCupmdl7Ti7vPx31OSbkpai8tq51x9AAAAYCxq2aUnDuRLkhY6p7t7S1JL0qUhymrE617tKGdD0jOKvjG4kUOVAQAAgFLUMvBLOh3/vNVj3ruSTg1R1ny8zjZx6F+WNJOcFAAAAAB1U9fAPydpI6XbTlva6vIziKOKugH1CvWtjmUAAACA2qlr4D8q6aOUeclJwLEBy1qO1+HiXAAAAASnrhftTik98Hcu05e7L6jrWoAOSat/r65DW27fvq1ms9lz3urq6iDVAAAAAFIz5e3bt0cus64t/FJ6i3xyIrA/S+FmNiNpVtLV+GJgAAAAoHbq2sI/iIFa+HexpOh6gBf7LXjkyBFa8gEAAJBZWqZsNptqtUZrg65zC39aoE9a9kfukx+Pyz8laajx/AEAAICqqWvgHySE9+vj31M8us+sCPsAAAAIQF0D/y1JMynzkulD97Exs1lJ8+5O2AcAAEAQ6hr4l3aZlwT+5WEKjMfhn3f3413Tp8zszJD1AwAAACqhroH/ipR6c605Scvu3u6eEY+8s0M8fd7d53rMnlV8My8AAACgbmo5So+7b5jZvKTzkq4m0+NW+hlJOwYwNbNVSQ0za3YOs2lmU5JuSGqbWec3B8lFwUd7lQcAAADUQS0DvyS5+0UzS0L6iqQD2n1kneV4fve8m4pOEtKuCVCvbwsAAACAOqht4Jckd1/WgH310+6o6+603gMAACBYde3DDwAAAGAABH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBge8quQBZmNitpTtIdSQckTUlacPeNMstCtTWbTUnS6upqyTVBVbBPoBf2C3Rjn0C3uuwTtQ38ZnZK0ivu3uyY1pC0ambNYYJ6nmUBAAAAVVLLLj1mNiVpSdJC53R3b0lqSbpURlkAAABA1dQy8Es6Hf+81WPeu5JOlVQWAAAAUCl1DfxzkjZSutq0pa1uOuMuCwAAAKiUugb+o5I+SpmXBPdjJZQFAAAAVEpdL9qdUnpI71xmHGUd/PnPf67HHnus58wjR44MWA2My+3btyU9vLIeYJ9AL+wX6MY+gW5F7BNJmd3u378vSQdHKdPcffQalcTMXFKrc1SdjnlTku5Kuuruc0WXZWZrkv5Q0oOUTXzQrw4AAABA7LMp0x+V9C/ufmjYAuvawj+IQVv4M5U1yosOAAAAjEtd+/BL6SF8f/xzmLHz8ywLAAAAqIy6Bv5BAni/fvlFlAUAAABUSl0D/y1JMynzkumD3uM4z7IAAACASqlr4F/aZV4S0pdLKAsAAAColLoG/itS6g2x5iQtu3u7e4aZ9WrJH6ksAAAAoA5qGfjju+LOSzrfOd3MGopa5XcMoWlmq5LuxMtkKgsAAACoi9oOy+nuF82sbWZLklYkHVA02k4zDvHdluP5O+aNUBYqyMzOK3rfliTdcvcNM5tVdEJ3w90v9lhnVtFJ3R09fN8XeN/rK/627pVe99boWm6o9559pb4G2Sc4fkyWeJ84rqhhb7+i6/ly+/yzb9TPMPtELY8X7s6DRxAPSRckeY/H+ZTlT0la7ZrWiD+MU2U/Hx5Dv/dL8c87ku70WX6o9559pX6PEfYJjh8T8lD0jf6pjr+nFA3OcVfSTNb3mn2jfo8R9onaHS9qeaddoBczuxD/mlyr0ZJ0wXtfz5HcRfm4uy93zVuSJB/gTs2onrj73pS7H06ZP9R7z75Sf/32iXgZjh8TIO6u+xV3X+ianryn7c79hONF+IbdJ+J5tTte1LZLD9CLu88PuOjp+OetHvPe1e6jN6Hehn3v2VcmBMePiTCvqHV2G4+6ZCxLmjWzhru34lkcL8I37D6RzK/V8aKWF+0COZiTtOG9+861pdSRm1B/w7737Cvoxj5RX0clrXYP4BFrdSyT4HgRvmH3iWFVYp8g8CM4ZjZlZqfix1TKYkeVfgfl5EN5LP/aoQKGfe/ZVyYIx4/gLSt6jwa9UJLjRfiG3Se21Ol4QeBHUOIr588oOitflrRkZi/1WDTtgznsMqifYd979pUJwfEjfO6+4O77evW1VnQRpbS96wXHi8CNsE9Iqt/xgj78CMmGouGwti6KMbM5SWtmtuE7h8lKO5tPzsT3F1BHVMOw7z37Svg4fkyw+Macs5KudvfVFseLiTTAPlGr4wUt/AhGfJa+3DVtQ9GZ9/nea+2KVpjJNex7z75Scxw/Jt6Sov7UL46wLseLMKXuE3U8XhD4MQlWJE3FN73olPYBS860uUFKuIZ979lXJhfHj8B13EQp7WabHC8mzAD7RJrKHi8I/JgkMx2/D/LhSrvIBvU27HvPvgKJ40eQ4tFRZpUe7DheTJgB9olBVO54QeBHEMzsgpn5LlfJd7ul7R/ITsn01ew1QwUN+96zrwSO48dkilth5919t2DH8WKCDLJP1PV4QeBHKGaUfhZ9IP7ZeZX9bje6SD6Ay7ssg/oa9r1nXwkfx48JE4+5Pu/ux7umT5nZmY5JHC8mxBD7RC2PFwR+hOKG0r9+OyWp1XWV/RUp9WYXc5KWU4boQv0N+96zr4SP48cEiUdfmXf3uR6zZxXfDCnG8WICDLlP1PJ4Ye5e9DaAsTCzJUkLnR+cjnFym90fqPiMfcHdD3dMayg6G8/Sdw8lMrM7kva7+75dlhnqvWdfqbcB9wmOHxMg7oaxqijAdb5HSfeMo+p6vzlehG3EfaJ2xwvG4Ucw3H3OzM7HH979ij6srbR/8u5+0cza8Qd3RdFXcaNclY+SxTc7Oabo69GZeNodRTdEabv7Qufyw7737Cv1M8I+wfFjMtxUxz7RS3dY43gRvFH2idodL2jhBwAAAAJGH34AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AQDDMrGFmd5JHSXU401GHC2XUAQA6EfgBoCLM7IaZrZrZ3fhxJ562FD9uxNOS+XfLrnNFtdz9sLsfHmalOKjf6Hx9479nd1n+rpl5/HPVzKbc/WK87eOSZvJ4QgCQxZ6yKwAAiLj7cUmKW6ZnJD3j7q1ey8Ytx2fMbMbd22OsZrDc/aKki2b2kqTzkq66+9xuy5vZsqQ72uW9AoCy0cIPANWTBPiNtAXcfV7SsqSpsdRoslyMf54adHnCPoAqI/ADQH2dF11GcufuG5KuSpKZ9Qv984reBwCoLAI/ANTXLRH4i5JcbDvfZzm6VAGoPAI/ANSEmU2Z2Znk77glujZhM65/Lbogufuyoi5Vs2l1ji/mvTHWigHACLhoFwDqY0drvrsnXU9mJC0p6tM/4+4WB9KGpAPxz6X4wtQd4gtVD0j6MP4pd1+I583qYfehj9z9cLz84Xhbx7vKOq+H1xbsV9Ra3lB0cvKKmb0o6aii1vNGvFxL0lzSWm5mNyTNKgrdt7q3MardnmcPFyW9JOmMpDd6zJ+TlLYuAFQGgR8AaiAO9OcVhfod4qDcNLMlSTNx3/MNd38jXn9W0g0zu9V9gWkcrtvxhcDJtCUzu+Hux+PW7ma83Ewcmq8qPokws1MdJx6rigL6fPx3Q9KqpKa7t8xM8bZaikbEWZXUcPdm1/M5Ho9WNB9vP7N+z7PHKhcUBf559Q78++NvWQCg0ujSAwDVlYy9f0NR15Ge48F3SbqYzHQF5Vvxz690LhyH96OdITj2oqLuLJ3bbClqsZe7t+OQP9cR9k8pOgnYutlUHOzbii9sdferXSH5tXjdXs9tOcewP8zzTOreVvScZ+ITl87yzqjjeQJAlRH4AaC65uIW9uPxjZx6tTKn2daKH4fsDe0cxvO8ouE9lbJ89zj0U4pHsImXu9oxL+ly1H1dQVtRF54d4vU31HVxbBzAe36bMaJhn2ci7eLd43mdjABA0ejSAwD1cUFdrfzxnV17dSvpezFv3E1IethNp5f93RN2GZUmOcmY0fYTjhk9/IahlyuKbiLW+VyO79K3fiijPs+Oul1Q1I8/6aY0oxpdLA0ABH4AqAl3b5tZd9A8bWbLPUL4RwMUmbT2Lyd9/bsM842C3H3ZzFqKug21pK1wPKP0FnTpYaA+rahf/5Sii2rzMvLzdPcNM7sq6VTHtQrzojsPgBqhSw8A1EiPbiTNDOPAJ+vlOVTmLWnrYtjzirrSNHe7E21HP/+k28xpPbzbbR6yPs/ubj2MvQ+gVmjhB4B6G/nGW3HrdWr/eilqoR803MYt8xsjdsU5L+lC/I3A4TxHv8n6PONvLpIx+c+IsfcB1Awt/ABQU8nQmxmLmZfU6B6FJi5/RtKpIcrar9FPQK7EP5ckrYxYxm6yPs/kG4fzelhXAKgFAj8AVE8SmlO7oMQtzUvaefFo5w2vuk2pK5DHXYTekHSp846y8e8Lvfq8p915Nm4hnzWzl8zslJnNxo8dIbvHuhuKRv+Z6Rr5JxejPM8uSbeeZcbeB1A3dOkBgIqIx9vvbCVfiruiJAEzCapHO35fidedURRKk24rN8ys5e5zcV/6ZHSf2Xg7F5Jg7e4L8TCYl+LtfRhP77x51vmOsm/Gyy306AbzWrxs93PbkHSlxzj4nS5osIuNR9LvefZZt21my+JiXQA1ZO5edh0AAAGITyySFvONjukzik44zmuX0B93UWrvdoHvAHVoSHrF3XcbFWgskpOwlLv4AsDY0MIPAMgsDtpn3H1f97z4W4CLZvaRpEvaeROrxPFBWtsBAMOhDz8AIC/9hr3cUNxlx8wacdcixX/PiNFvAKAQBH4AQGZxN5yLZrbUa37HNQZJC/6spKMdF9DOF3GxLgCALj0AgJy4+3w8Ks8FbR8udCr++3hyka+7v2FmBySdiX++Nv4aA8Bk4KJdAEAw4msJVhUPV+ruh0uowxlJC4pGXLrFRbsAykbgBwAAAAJGH34AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYAR+AAAAIGAEfgAAACBgBH4AAAAgYP8fIysO4/57n0gAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 266,
       "width": 382
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "[energy, efficiency, efficiency_unc_l, efficiency_unc_h, fit, fit_unc] = np.loadtxt(\"limit_data/efficiency.txt\",delimiter=\",\").T\n",
    "\n",
    "\n",
    "fig,ax = subplots(figsize=(6,4))\n",
    "errorbar(energy, efficiency, yerr=np.array([efficiency_unc_l,efficiency_unc_h]), fmt='.', color='k')\n",
    "    \n",
    "# fit=np.repeat(eff_val,len(energy))\n",
    "# fit_unc=np.repeat(eff_val-ymin[0],len(energy))\n",
    "\n",
    "# ax.tick_params(labelsize=14,direction='in',which='both')\n",
    "# ax.yaxis.set_ticks_position('both')\n",
    "# ax.xaxis.set_ticks_position('both') \n",
    "\n",
    "ax.set_xlim(9,260)\n",
    "ax.set_ylim(0,1.0)\n",
    "ax.axhspan(fit[0]-fit_unc[0],fit[0]+fit_unc[0], alpha=0.5, color='gray')\n",
    "ax.axhline(y=fit[0], color='r', lw=1)\n",
    "\n",
    "ax.set_xlabel('Energy [eV]')\n",
    "ax.set_ylabel('Cut efficiency')\n",
    "\n",
    "if save_plots:\n",
    "    savefig(f\"{plots_dir}/fig4.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Fig. 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x360 with 2 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 316,
       "width": 396
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x360 with 2 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 316,
       "width": 396
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# no upper bounds\n",
    "no_shielding_limit = np.loadtxt('./limit_data/no_shielding_limit.tsv', delimiter='\\t')\n",
    "\n",
    "color='#be0108'\n",
    "\n",
    "fig = plt.figure(figsize=(6, 5.))\n",
    "ax = []\n",
    "ax.append(plt.subplot2grid((5, 1), (1, 0), rowspan=4))\n",
    "ax.append(plt.subplot2grid((5, 1), (0, 0), colspan=1))\n",
    "\n",
    "ax[0].loglog(no_shielding_limit[:,0], no_shielding_limit[:,1], lw=1.5, c=color, label='0VeV (this work)')\n",
    "ax[0].fill_between(no_shielding_limit[:,0], no_shielding_limit[:,1], no_shielding_limit[:,2], color=color, alpha=0.3, label='Sys. uncertainty')\n",
    "handles, leg_labels = ax[0].get_legend_handles_labels()\n",
    "ax[0].set_xlabel(r'DM mass [MeV/${\\rm c^2}$]', fontsize=12)\n",
    "ax[0].set_ylabel(r'${\\rm \\sigma_{N}^{SI}\\quad[cm^2]}$', fontsize=12)\n",
    "ax[0].set_xlim(40, 2e3)\n",
    "ax[0].set_ylim(1e-38, 1e-26)\n",
    "ax[0].grid(True, which='both', lw=0.5)\n",
    "ax[1].axis('off')\n",
    "ax[1].legend(handles, leg_labels, ncol=2, columnspacing = 2., handlelength=1.2, bbox_to_anchor=(0.01, 0.01, 0.99, 0.99,), \n",
    "           prop={'size': 12}, loc='lower left', frameon=False, )\n",
    "\n",
    "if save_plots:\n",
    "    savefig(f\"{plots_dir}/limit.pdf\", bbox_inches=\"tight\")\n",
    "    \n",
    "plt.show()\n",
    "\n",
    "\n",
    "# right plot\n",
    "limit = np.loadtxt('./limit_data/limit_with_upper_bound_from_shielding.tsv', delimiter='\\t')\n",
    "\n",
    "fig = plt.figure(figsize=(6, 5.))\n",
    "ax = []\n",
    "ax.append(plt.subplot2grid((5, 1), (1, 0), rowspan=4))\n",
    "ax.append(plt.subplot2grid((5, 1), (0, 0), colspan=1))\n",
    "\n",
    "ax[0].fill_between(limit[:,0], limit[:,1], limit[:,2], color=color, alpha=0.5, label='0VeV (this work)')\n",
    "ax[0].set_xscale('log')\n",
    "ax[0].set_yscale('log')\n",
    "\n",
    "handles, leg_labels = ax[0].get_legend_handles_labels()\n",
    "\n",
    "ax[1].axis('off')\n",
    "ax[1].legend(handles, leg_labels, ncol=1, columnspacing = 2., handlelength=1.2, bbox_to_anchor=(0.01, 0.01, 0.99, 0.99,), \n",
    "           prop={'size': 12}, loc='lower left', frameon=False, )\n",
    "\n",
    "ax[0].set_ylabel(r'${\\rm \\sigma_{N}^{SI}\\quad[cm^2]}$', fontsize=12)\n",
    "ax[0].set_xlabel(r'DM mass [MeV/${\\rm c^2}$]')\n",
    "ax[0].set_xlim(40, 2e3)\n",
    "ax[0].set_ylim(1e-38, 1e-26)\n",
    "ax[0].grid(True, which='both', lw=0.5)\n",
    "\n",
    "if save_plots:\n",
    "    savefig(f\"{plots_dir}/limit2.pdf\", bbox_inches=\"tight\")\n",
    "    \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Fig. 14"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 280,
       "width": 418
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "[energy, eff_laser, eff_laser_l, eff_laser_h, eff_burst, eff_burst_l, eff_burst_h, eff_combined, eff_combined_l, eff_combined_h] = np.loadtxt(\"data_files/fig14/burst_efficiency.txt\",\n",
    "          delimiter=\",\").T\n",
    "\n",
    "figure(figsize=(6,4))\n",
    "\n",
    "plot(energy,eff_burst,label=\"From burst event simulation\")\n",
    "fill_between(energy,eff_burst_l,eff_burst_h,alpha=0.5)\n",
    "\n",
    "plot(energy,eff_laser,label=\"From laser data\")\n",
    "fill_between(energy,eff_laser_l,eff_laser_h,alpha=0.5)\n",
    "\n",
    "\n",
    "plot(energy,eff_combined_l,color=\"r\",linestyle=\"--\")\n",
    "plot(energy,eff_combined_h,color=\"r\",linestyle=\"--\",label=\"Envelope\")\n",
    "# errorbar(x,y,yerr=yerr,color=\"r\",label=\"2-sigma fit uncertainty\")\n",
    "\n",
    "xlabel(\"Reconstructed Recoil Energy [eV]\")\n",
    "ylabel(\"Efficiency\")\n",
    "xlim(15,400)\n",
    "\n",
    "\n",
    "handles, labels = gca().get_legend_handles_labels()\n",
    "C0_patch = mpatches.Patch(color='C0', alpha=0.2)\n",
    "C1_patch = mpatches.Patch(color='C1', alpha=0.2)\n",
    "legend([(handles[0],C0_patch),(handles[1],C1_patch),handles[2]],[*labels])\n",
    "grid()\n",
    "\n",
    "tight_layout()\n",
    "ylim(0.,1.05)\n",
    "\n",
    "if save_plots:\n",
    "    savefig(f\"{plots_dir}/fig14.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Fig. 15"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "fnames=['Nominals', 'Secondary pulses x2', 'Secondary pulses x0.5', 'No Secondary pulses']\n",
    "res={}\n",
    "for key in fnames:\n",
    "    new_key = key.replace(\" \", \"_\")\n",
    "    res[key] = np.loadtxt(f\"data_files/fig15/{new_key}.txt\",delimiter=\",\")\n",
    "    \n",
    "xbincenters = np.loadtxt(f\"data_files/fig15/xbincenters.txt\") \n",
    "ybincenters = xbincenters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x324 with 6 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 298,
       "width": 401
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax=subplots(2,2,figsize=(6,4.5), sharex=True, sharey=True)\n",
    "tk = ticker.LinearLocator(numticks=5)\n",
    "fig_titles=['Nominal',\n",
    " 'Sec. pulse x2',\n",
    " 'Sec. pulse x0.5',\n",
    " 'No sec. pulse']\n",
    "\n",
    "ax0=fig.add_subplot(111, frameon=False)\n",
    "# Turn off axis lines and ticks of the big subplot\n",
    "ax0.tick_params(labelcolor='none', top=False, bottom=False, left=False, right=False)\n",
    "# ax0.set_xlabel(r\"Reconstructed energy of HV events [eV$\\mathrm{_r}$]\")\n",
    "ax0.set_xlabel(r\"Reconstructed energy of HV events [eV]\")\n",
    "ax0.set_ylabel(r\"Reconstructed energy of 0V events [eV]\",labelpad=10)\n",
    "\n",
    "    \n",
    "k=1\n",
    "for ii,key in enumerate(res):\n",
    "    sca(ax[ii//2,ii%2])\n",
    "    pcm=pcolormesh(xbincenters/k,ybincenters/k,np.transpose(res[key]),norm=LogNorm(),rasterized=True)    \n",
    "    mono={'family' : 'monospace'}\n",
    "    text(0.05,0.87,fig_titles[ii],transform=gca().transAxes,fontdict=mono)\n",
    "    plot((0,1000/k),(0,1000/k),color=\"r\")\n",
    "    gca().xaxis.set_major_locator(tk)\n",
    "    gca().yaxis.set_major_locator(tk)\n",
    "    xlim(0,1000/k)\n",
    "    ylim(0,1000/k)\n",
    "    \n",
    "nrows = 2\n",
    "ncols = 2\n",
    "axes=ax\n",
    "for i in range(nrows):\n",
    "    for j in range(ncols):\n",
    "        # Remove the tick marks but leave the superleft and superbottom alone\n",
    "        if i != nrows-1:\n",
    "            if j != 0:\n",
    "                axes[i][j].tick_params(axis='both', which='both', \n",
    "                           left=False, bottom=False, top=False)\n",
    "            else:\n",
    "                axes[i][j].tick_params(axis='both', which='both', bottom=False, top=False)\n",
    "        else:\n",
    "            if j != 0:\n",
    "                axes[i][j].tick_params(axis='both', which='both', left=False, top=False)\n",
    "    \n",
    "\n",
    "\n",
    "# Tight layout is optional\n",
    "fig.tight_layout()\n",
    "fig.subplots_adjust(right=0.825,wspace=0.12, hspace=0.09)\n",
    "cax = fig.add_axes([0.85, 0.2, 0.035, 0.75])\n",
    "cbar = fig.colorbar(pcm, cax=cax)\n",
    "cbar.set_label('Counts/bin', fontsize=13)\n",
    "\n",
    "if save_plots:\n",
    "    savefig(f\"{plots_dir}/fig15.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Fig. 16"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x324 with 2 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 316,
       "width": 424
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# load data\n",
    "keys=['100 V', '60 V', '0 V']\n",
    "plot_data_unscaled={}\n",
    "plot_data={}\n",
    "for key in keys:\n",
    "    new_key = key.replace(\" \", \"_\")\n",
    "    plot_data_unscaled[key]=np.loadtxt(f\"data_files/fig16/phonon_energy_{new_key}.txt\",delimiter=\",\").T\n",
    "    plot_data[key]=np.loadtxt(f\"data_files/fig16/recoil_energy_{new_key}.txt\",delimiter=\",\").T\n",
    "\n",
    "\n",
    "\n",
    "###################################\n",
    "# main figure\n",
    "lables=[\"100 V\", \"60 V\"]\n",
    "figure(figsize=(6,4.5))\n",
    "axvspan(25,150,color=\"grey\",alpha=0.2)#,hatch=\"xx\")\n",
    "\n",
    "\n",
    "# binrange=[np.argmax(xcenters>25),np.argmax(xcenters>150)]\n",
    "for idata,key in enumerate(lables):\n",
    "    xcenters=plot_data[key][0]\n",
    "    ycenter=plot_data[key][1]\n",
    "    yerr=plot_data[key][2]\n",
    "    p0=step(xcenters,ycenter,color=f\"C{idata}\",label=\"center\",where=\"mid\")\n",
    "    p1=fill_between(xcenters,ycenter-yerr,ycenter+yerr,step=\"mid\",label=lables[idata]+\", converted\",color=f\"C{idata}\",alpha=0.4,linewidth=0)\n",
    "    \n",
    "\n",
    "key=\"0 V\"\n",
    "xcenters=plot_data[key][0]\n",
    "ycenter=plot_data[key][1]\n",
    "yerr=plot_data[key][2]\n",
    "errorbar(xcenters,ycenter,yerr=yerr,label=\"0 V\",fmt=\"o\",color=\"C2\",markersize=3)    \n",
    "\n",
    "yscale(\"log\")\n",
    "ylim(bottom=1e-5) \n",
    "xlim(15,350)  \n",
    "xlabel(r\"Reconstruced Recoil Energy [$\\mathrm{eV}$\"+r\", $\\epsilon_{\\mathrm{eff}}$\"+f\"=4 eV]\")\n",
    "ylabel(\"Rate [Hz/3.85 eV]\")\n",
    "\n",
    "handles, labels = gca().get_legend_handles_labels()\n",
    "ncol=3; columnspacing = 0.5; bbox_to_anchor=(0.05, 1, 0.9, 0.95)\n",
    "legend([(handles[0],handles[2]),(handles[1],handles[3]),handles[4]],[labels[2],labels[3],labels[4]],\\\n",
    "       ncol=ncol, columnspacing = columnspacing,handlelength=1.,bbox_to_anchor=bbox_to_anchor,\n",
    "        mode=\"expand\", borderaxespad=0.,prop={'size': 14}, loc='lower left', frameon=False)       \n",
    "tight_layout()\n",
    "\n",
    "###################################\n",
    "# inset plot\n",
    "\n",
    "left, bottom, width, height = [0.56, 0.5, 0.36, 0.37]\n",
    "ax2 = gcf().add_axes([left, bottom, width, height])\n",
    "sca(ax2)\n",
    "\n",
    "labels=[\"100 V\", \"60 V\", \"0 V\"]\n",
    "ROI = [15,400]\n",
    "for idata,key in enumerate(labels):\n",
    "    xcenters=plot_data_unscaled[key][1]\n",
    "    ycenter=plot_data_unscaled[key][0]\n",
    "    step(xcenters,ycenter,where=\"mid\",label=key, color=f\"C{idata+3}\")\n",
    "yscale(\"log\")\n",
    "ylim(bottom=5e-5)\n",
    "legend(fontsize=11)\n",
    "xlabel(\"Phonon Energy [eV]\",fontsize=11)\n",
    "ylabel(\"Rate [Hz/20 eV]\",fontsize=11)\n",
    "\n",
    "if save_plots:\n",
    "    savefig(f\"{plots_dir}/fig16.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "CDMS V04-08",
   "language": "python",
   "name": "cdms_v04-08"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

